Quantum Dictionaries without QRAM

This paper presents an efficient gate-level implementation of a quantum dictionary: a data structure that can store a superposition of mappings from keys to values. The dictionary is stored as a fixed-length list of sorted address-value pairs, where the length of the list is the maximum number of entries that can be put in the dictionary. An addressed value can be extracted from (or injected into) the dictionary using $C \cdot (V + 2.5A) + O(V + A + C)$ expected Toffoli gates and $O(V + A)$ auxiliary qubits (where $C$ is the maximum capacity, $A$ is the address width, and $V$ is the value width).

==> anc/src/budget.test.qs <==
namespace Test {
    open Impl;
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Diagnostics;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Random;

    @Test("ResourcesEstimator")
    operation test_all_budgets() : Unit {
        // Having this one method is a workaround for https://github.com/microsoft/qsharp-language/issues/134
        test_budget_qb_initΞ_qb_and_qb();
        test_budget_qb_initΞ_1();
        test_budget_extract();
    }

    // @Test("ResourcesEstimator")
    // Instead called by test_all_budgets to work around https://github.com/microsoft/qsharp-language/issues/134
    operation test_budget_qb_initΞ_qb_and_qb() : Unit {
        use t = Qubit();
        use a = Qubit();
        use b = Qubit();

        within {
            AllowAtMostNCallsCA(1, CCNOT, "Toffolis");
            AllowAtMostNQubits(0, "Workspace");  // currently vacuous due to https://github.com/microsoft/qsharp-language/issues/133
        } apply {
            qb_initΞ_qb_and_qb(t, a, b);
        }

        // Measurement based uncomputation avoids the Toffoli when uninitializing.
        within {
            AllowAtMostNCallsCA(0, CCNOT, "Toffolis");
            AllowAtMostNQubits(0, "Workspace");  // currently vacuous due to https://github.com/microsoft/qsharp-language/issues/133
        } apply {
            Adjoint qb_initΞ_qb_and_qb(t, a, b);
        }
    }

    // @Test("ResourcesEstimator")
    // Instead called by test_all_budgets to work around https://github.com/microsoft/qsharp-language/issues/134
    operation test_budget_qb_initΞ_1() : Unit {
        use controls = Qubit[20];
        use t = Qubit();
        use workspace = Qubit[20];

        // No workspace.
        within {
            AllowAtMostNCallsCA(19, CCNOT, "Toffolis");
            AllowAtMostNQubits(18, "Workspace");  // currently vacuous due to https://github.com/microsoft/qsharp-language/issues/133
        } apply {
            Controlled qb_initΞ_1(controls, (t, []));
        }
        within {
            AllowAtMostNCallsCA(18, CCNOT, "Toffolis");
            AllowAtMostNQubits(18, "Workspace");  // currently vacuous due to https://github.com/microsoft/qsharp-language/issues/133
        } apply {
            Controlled Adjoint qb_initΞ_1(controls, (t, []));
        }

        // Full workspace.
        within {
            AllowAtMostNCallsCA(19, CCNOT, "Toffolis");
            AllowAtMostNQubits(0, "Workspace");  // currently vacuous due to https://github.com/microsoft/qsharp-language/issues/133
        } apply {
            Controlled qb_initΞ_1(controls, (t, workspace));
        }
        within {
            AllowAtMostNCallsCA(0, CCNOT, "Toffolis");
            AllowAtMostNQubits(0, "Workspace");  // currently vacuous due to https://github.com/microsoft/qsharp-language/issues/133
        } apply {
            Controlled Adjoint qb_initΞ_1(controls, (t, workspace));
        }

        // Partial workspace.
        within {
            AllowAtMostNCallsCA(19, CCNOT, "Toffolis");
            AllowAtMostNQubits(12, "Workspace");  // currently vacuous due to https://github.com/microsoft/qsharp-language/issues/133
        } apply {
            Controlled qb_initΞ_1(controls, (t, workspace[...5]));
        }
        within {
            AllowAtMostNCallsCA(12, CCNOT, "Toffolis");
            AllowAtMostNQubits(12, "Workspace");  // currently vacuous due to https://github.com/microsoft/qsharp-language/issues/133
        } apply {
            Controlled Adjoint qb_initΞ_1(controls, (t, workspace[...5]));
        }
    }

    // @Test("ResourcesEstimator")
    // Instead called by test_all_budgets to work around https://github.com/microsoft/qsharp-language/issues/134
    operation test_budget_extract() : Unit {
        let V = 10;
        let A = 20;
        let C = 1000;
        use raw = Qubit[C*(V + A)];
        let m = dict_init(raw, C, V, A);
        use v_raw = Qubit[V];
        use a_raw = Qubit[A];
        let val = LittleEndian(v_raw);
        let addr = LittleEndian(a_raw);

        within {
            // 3*A instead of 2.5*A because the comparison is not being uncomputed
            // using measurement based uncomputation like it should be (because the
            // resource estimator doesn't understand it correctly and because the
            // comparator built into Q# doesn't use measurement based uncomputation).
            AllowAtMostNCallsCA(C * (V + 3*A), CCNOT, "Toffolis");
            qi_initΞ_i(addr, 300L);
        } apply {
            dict_extract(m, addr, val);
        }

        within {
            // 3*A instead of 2.5*A because the resource estimator is always using
            // using measurement based uncomputation like it should be (because the
            // resource estimator doesn't understand it correctly and because the
            // qb_initΞ_1 method doesn't use measurement based uncomputation).
            AllowAtMostNCallsCA(C * (V + 3*A), CCNOT, "Toffolis");
            qi_initΞ_i(addr, 300L);
        } apply {
            Adjoint dict_extract(m, addr, val);
        }
    }
}


==> anc/src/debug.qs <==
namespace Impl {
    open Microsoft.Quantum.Arrays;
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Math;
    open Microsoft.Quantum.Random;
    open Microsoft.Quantum.Targeting;

    operation qis_measure(vals: LittleEndian[]) : BigInt[] {
        mutable result = [];
        for e in vals {
            set result += [qi_measure(e)];
        }
        return result;
    }

    operation qbs_measure(vals: Qubit[]) : Bool[] {
        mutable result = [];
        for e in vals {
            set result += [M(e) == One];
        }
        return result;
    }

    operation qis_debug(prefix: String, qs: LittleEndian[]) : Unit is Adj {
        body(...) {
            Message($"{prefix}{qis_measure(qs)}");
        }
        adjoint(...) {
            qis_debug("(inv)" + prefix, qs);
        }
    }

    operation qbs_debug(prefix: String, qs: Qubit[]) : Unit is Adj {
        body(...) {
            Message($"{prefix}{qbs_measure(qs)}");
        }
        adjoint(...) {
            qbs_debug("(inv)" + prefix, qs);
        }
    }
    operation qb_debug(prefix: String, q: Qubit) : Unit is Adj {
        body(...) {
            Message($"{prefix}{M(q) == One}");
        }
        adjoint(...) {
            qb_debug("(inv)" + prefix, q);
        }
    }

    function list_eq(a: BigInt[], b: BigInt[]) : Bool {
        mutable eq = Length(a) == Length(b);
        if (eq) {
            for k in 0..Length(a)-1 {
                if a[k] != b[k] {
                    set eq = false;
                }
            }
        }
        return eq;
    }
}


==> anc/src/dict.qs <==
namespace Impl {
    open Microsoft.Quantum.Arrays;
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Math;
    open Microsoft.Quantum.Random;
    open Microsoft.Quantum.Targeting;

    /// An associative array that can store a limited number of non-zero values.
    ///
    /// `addrs` is a sorted list of address values in the dictionary.
    /// `vals` is a list of values paired index-by-index with addresses from `addrs`.
    /// An entry is unused iff its address is 1111..1.
    /// An entry is unused iff its value is 000...0.
    ///
    /// Parameters:
    ///     The capacity (maximum number of non-zero-values) is the length of the arrays.
    ///         C = Length(vals)
    ///     The word size is the length of each value.
    ///         W = Length(vals[0])
    ///     The address size is the length of each address.
    ///         A = Length(addrs[0])
    ///
    /// Invariants:
    ///     ConsistentEmpties:
    ///         (vals[k] == 0) == (addrs[k] == MAX_ADDRESS)
    ///     SortedAddresses:
    ///         addrs[k] <= addrs[k+1]
    ///         (addrs[k] != MAX_ADDRESS) implies (addrs[k] < addrs[k+1])
    ///     ConsistentSizes:
    ///         Length(vals) == Length(addrs)
    ///         Length(vals[k]) == Length(vals[k+1])
    ///         Length(addrs[k]) == Length(addrs[k+1])
    newtype QDict = (vals: LittleEndian[], addrs: LittleEndian[]);

    operation ResourcesEstimator_dict_verify(actual: QDict, expected_addrs: BigInt[], expected_vals: BigInt[]) : Unit is Adj {
        // Verification is just for debugging. Skip it when estimating resources.
    }
    @SubstitutableOnTarget("Impl.ResourcesEstimator_dict_verify", "ResourcesEstimator")
    operation dict_verify(actual: QDict, expected_addrs: BigInt[], expected_vals: BigInt[]) : Unit is Adj {
        body (...) {
            let vals = qis_measure(actual::vals);
            let addrs = qis_measure(actual::addrs);
            let a = list_eq(vals, expected_vals);
            let b = list_eq(addrs, expected_addrs);
            if not a or not b {
                fail $"map_verify:\nactual vals: {vals}\nexpected vals: {expected_vals}\nactual addrs: {addrs}\nexpected addrs: {expected_addrs}";
            }

            // HACK: workaround for compilation failing when perform substitution.
            // Having an explicit reference to the method seems to "make it really exist" somehow.
            let _ = Impl.ResourcesEstimator_dict_verify;
        }
        adjoint (...) {
            dict_verify(actual, expected_addrs, expected_vals);
        }
    }

    /// Initializes a quantum dict using the given space.
    ///
    /// Requires: Length(space) >= capacity*(value_len + addr_len)
    /// Requires: q == 0 for q in space
    operation dict_init(space: Qubit[], capacity: Int, value_len: Int, addr_len: Int) : QDict {
        mutable vals = [];
        mutable addrs = [];
        mutable p = 0;
        for k in 0..capacity - 1 {
            set vals += [LittleEndian(space[p..p+value_len-1])];
            set p += value_len;
            set addrs += [LittleEndian(space[p..p+addr_len-1])];
            set p += addr_len;
        }
        for a in addrs {
            qi_invert(a);
        }
        return QDict(vals, addrs);
    }

    /// Moves an addressed value out of the dictionary.
    /// Performs: swap output, dict[address]
    /// Requires: output == 0
    /// Ensures: dict[address] == 0
    /// Ensures: output == 0 or HasSpace(dict)
    operation dict_extract(
            dict: QDict,
            address: LittleEndian,
            output: LittleEndian) : Unit is Adj {
        // Pad an extra entry onto the end of the value and address lists.
        // This is where the match will end up, if it's found.
        use extra_address_raw = Qubit[Length(dict::addrs[0]!)];
        let extra_address = LittleEndian(extra_address_raw);
        let addrs = dict::addrs + [extra_address];
        let vals = dict::vals + [output];

        qi_invert(extra_address);
        qi_verify(output, 0L);

        for k in 0..Length(vals)-2 {
            // Check if the current entry matches the target address.
            use eq = Qubit();
            qb_initΞ_qi_eq_qi(eq, address, addrs[k]);

            // Push any match towards the end of the list.
            Controlled qi_swapfor_qi([eq], (vals[k], vals[k+1]));
            Controlled qi_swapfor_qi([eq], (addrs[k], addrs[k+1]));

            // Uncompute eq using sort order violation from the swaps.
            GreaterThan(addrs[k], addrs[k+1], eq);
        }

        // Uncompute the extra address.
        use found = Qubit();
        within {
            qb_initΞ_qi_nonzero(found, output);
        } apply {
            X(found);
            Controlled qi_invert([found], (extra_address));
            X(found);
            Controlled qi_xorΞ_qi([found], (extra_address, address));
        }
    }

    /// Moves an addressed value into the dictionary.
    /// Performs: swap output, dict[address]
    /// Requires: dict[address] == 0
    /// Requires: HasSpace(dict) or value == 0
    /// Ensures: value == 0
    operation dict_inject(
            dict: QDict,
            address: LittleEndian,
            value: LittleEndian) : Unit is Adj {
        Adjoint dict_extract(dict, address, value);
    }

    /// Performs `dict[address], value = value, dict[address]`
    operation qi_swapfor_dict_qi(value: LittleEndian, dict: QDict, address: LittleEndian) : Unit is Adj {
        use tmp_raw = Qubit[Length(dict::vals[0]!)];
        let t = LittleEndian(tmp_raw);
        dict_extract(dict, address, t);
        qi_swapfor_qi(t, value);
        dict_inject(dict, address, t);
    }

    /// Performs `dict[addr] ^= value`.
    operation dict_qi_xorΞ_qi(dict: QDict, address: LittleEndian, value: LittleEndian) : Unit is Adj {
        use tmp_raw = Qubit[Length(dict::vals[0]!)];
        let t = LittleEndian(tmp_raw);
        dict_extract(dict, address, t);
        qi_xorΞ_qi(t, value);
        dict_inject(dict, address, t);
    }
    
    /// Performs `value ^= dict[addr]`.
    operation qi_xorΞ_dict_qi(target: LittleEndian, dict: QDict, address: LittleEndian) : Unit is Adj {
        let w = Length(dict::vals[0]!);
        let n = Length(dict::vals);
        for k in 0..n-1 {
            use eq = Qubit();
            within {
                qb_initΞ_qi_eq_qi(eq, address, dict::addrs[k]);
            } apply {
                Controlled qi_xorΞ_qi([eq], (target, dict::vals[k]));
            }
        }
    }
}


==> anc/src/dict.test.qs <==
namespace Test {
    open Impl;
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Diagnostics;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Random;

    @Test("ToffoliSimulator")
    operation test_dict_extract_empty() : Unit {
        use raw = Qubit[40];
        let m = dict_init(raw, 4, 5, 5);
        use v_raw = Qubit[5];
        use a_raw = Qubit[5];
        let val = LittleEndian(v_raw);
        let addr = LittleEndian(a_raw);
        dict_verify(m, [31L, 31L, 31L, 31L], [0L, 0L, 0L, 0L]);

        // Reading from an empty map produces a 0 value.
        within {
            qi_initΞ_i(addr, 5L);
        } apply {
            dict_extract(m, addr, val);
            dict_verify(m, [31L, 31L, 31L, 31L], [0L, 0L, 0L, 0L]);
            qi_verify(addr, 5L);
            qi_verify(val, 0L);
        }

        // Put entries into the map.
        Adjoint qi_initΞ_i(m::addrs[0], 31L);
        Adjoint qi_initΞ_i(m::addrs[1], 31L);
        Adjoint qi_initΞ_i(m::addrs[2], 31L);
        qi_initΞ_i(m::addrs[0], 7L);
        qi_initΞ_i(m::addrs[1], 11L);
        qi_initΞ_i(m::addrs[2], 13L);
        qi_initΞ_i(m::vals[0], 3L);
        qi_initΞ_i(m::vals[1], 15L);
        qi_initΞ_i(m::vals[2], 17L);
        dict_verify(m, [7L, 11L, 13L, 31L], [3L, 15L, 17L, 0L]);

        // Reading a non-existent address has no effect.
        within {
            qi_initΞ_i(addr, 0L);
        } apply {
            dict_extract(m, addr, val);
            dict_verify(m, [7L, 11L, 13L, 31L], [3L, 15L, 17L, 0L]);
            qi_verify(val, 0L);
        }
        within {
            qi_initΞ_i(addr, 30L);
        } apply {
            dict_extract(m, addr, val);
            dict_verify(m, [7L, 11L, 13L, 31L], [3L, 15L, 17L, 0L]);
            qi_verify(val, 0L);
        }
        within {
            qi_initΞ_i(addr, 10L);
        } apply {
            dict_extract(m, addr, val);
            dict_verify(m, [7L, 11L, 13L, 31L], [3L, 15L, 17L, 0L]);
            qi_verify(val, 0L);
        }

        // Reading actual values pulls them out of the map.
        within {
            qi_initΞ_i(addr, 11L);
        } apply {
            dict_extract(m, addr, val);
            dict_verify(m, [7L, 13L, 31L, 31L], [3L, 17L, 0L, 0L]);
            qi_verify(val, 15L);
            Adjoint qi_initΞ_i(val, 15L);
        }
        within {
            qi_initΞ_i(addr, 7L);
        } apply {
            dict_extract(m, addr, val);
            dict_verify(m, [13L, 31L, 31L, 31L], [17L, 0L, 0L, 0L]);
            qi_verify(val, 3L);
            Adjoint qi_initΞ_i(val, 3L);
        }
        within {
            qi_initΞ_i(addr, 13L);
        } apply {
            dict_extract(m, addr, val);
            dict_verify(m, [31L, 31L, 31L, 31L], [0L, 0L, 0L, 0L]);
            qi_verify(val, 17L);
            Adjoint qi_initΞ_i(val, 17L);
        }

        // Test filled map.
        Adjoint qi_initΞ_i(m::addrs[0], 31L);
        Adjoint qi_initΞ_i(m::addrs[1], 31L);
        Adjoint qi_initΞ_i(m::addrs[2], 31L);
        Adjoint qi_initΞ_i(m::addrs[3], 31L);
        qi_initΞ_i(m::addrs[0], 10L);
        qi_initΞ_i(m::addrs[1], 12L);
        qi_initΞ_i(m::addrs[2], 14L);
        qi_initΞ_i(m::addrs[3], 16L);
        qi_initΞ_i(m::vals[0], 20L);
        qi_initΞ_i(m::vals[1], 22L);
        qi_initΞ_i(m::vals[2], 24L);
        qi_initΞ_i(m::vals[3], 26L);
        dict_verify(m, [10L, 12L, 14L, 16L], [20L, 22L, 24L, 26L]);
        within {
            qi_initΞ_i(addr, 13L);
        } apply {
            dict_extract(m, addr, val);
            dict_verify(m, [10L, 12L, 14L, 16L], [20L, 22L, 24L, 26L]);
            qi_verify(val, 0L);
        }
        within {
            qi_initΞ_i(addr, 16L);
        } apply {
            dict_extract(m, addr, val);
            dict_verify(m, [10L, 12L, 14L, 31L], [20L, 22L, 24L, 0L]);
            qi_verify(val, 26L);
            Adjoint qi_initΞ_i(val, 26L);
        }

        for q in raw {
            Reset(q);
        }
        for q in v_raw {
            Reset(q);
        }
        for q in a_raw {
            Reset(q);
        }
    }
}


==> anc/src/log_depth.qs <==
namespace Impl {
    open Microsoft.Quantum.Arrays;
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Math;
    open Microsoft.Quantum.Random;
    open Microsoft.Quantum.Targeting;

    function CeilLog2(n: Int) : Int {
        mutable p = 0;
        while (1 <<< p) < n {
            set p += 1;
        }
        return p;
    }

    /// Replaces each qubit by the parity of all qubits up to that point in the list.
    /// For example, parity_transform([a, b, c]) == [a, a xor b, a xor b xor c].
    operation parity_transform(qs: Qubit[]) : Unit is Adj {
        let n = Length(qs);
        for k in 0..n-2 {
            CNOT(qs[k], qs[k+1]);
        }
    }

    /// A logarithmic depth variant of parity_transform.
    operation parity_transform_log_depth(qs: Qubit[]) : Unit is Adj {
        let n = Length(qs);
        let lg_n = CeilLog2(n);

        // O(lg n) depth.
        for p in 0..lg_n {
            let e = 1 <<< p;
            // O(1) depth parallel CNOT layer.
            for t in 2*e-1..2*e..n {
                let c = t - e;
                if 0 <= c and t < n {
                    CNOT(qs[c], qs[t]);
                }
            }
        }

        // O(lg n) depth.
        for p in lg_n..-1..0 {
            let e = 1 <<< p;
            // O(1) depth parallel CNOT layer.
            for c in 2*e-1..2*e..n {
                let t = c + e;
                if 0 <= c and t < n {
                    CNOT(qs[c], qs[t]);
                }
            }
        }
    }

    /// Performs target[:] := value.
    operation ToffoliSimulator_qbs_initΞ_qb(target: Qubit[], value: Qubit) : Unit is Adj {
        for q in target {
            qb_verify(q, false);
        }
        let full = [value] + target;
        let n = Length(full);
        for r in 0..CeilLog2(n) {
            let s = 1 <<< r;
            for k in 0..s-1 {
                let k2 = k + s;
                if k2 < n {
                    CNOT(full[k], full[k2]);
                }
            }
        }
    }
    @SubstitutableOnTarget("Impl.ToffoliSimulator_qbs_initΞ_qb", "ToffoliSimulator")
    operation qbs_initΞ_qb(target: Qubit[], value: Qubit) : Unit is Adj {
        body (...) {
            ToffoliSimulator_qbs_initΞ_qb(target, value);
        }
        adjoint (...) {
            for q in target {
                H(q);
            }

            // Constant depth on quantum computer. Can be log depth in control system.
            mutable flipped = false;
            for q in target {
                if M(q) == One {
                    set flipped = not flipped;
                }
            }
            if flipped {
                Z(value);
            }

            for q in target {
                Reset(q);
            }

            // HACK: workaround for compilation failing when perform substitution for toffoli sim.
            // Having an explicit reference to the method seems to "make it really exist" somehow.
            let _ = Impl.ToffoliSimulator_qbs_initΞ_qb;
        }
    }
}


==> anc/src/log_depth.test.qs <==
namespace Test {
    open Impl;
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Diagnostics;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Random;

    operation b_verify(actual: Bool, expected_value: Bool) : Unit is Adj {
        if actual != expected_value {
            fail $"b_verify: {actual} != {expected_value}";
        }
    }

    operation i_verify(actual: Int, expected_value: Int) : Unit is Adj {
        if actual != expected_value {
            fail $"i_verify: {actual} != {expected_value}";
        }
    }

    @Test("ToffoliSimulator")
    operation test_CeilLog2() : Unit {
        i_verify(CeilLog2(0), 0);
        i_verify(CeilLog2(1), 0);
        i_verify(CeilLog2(2), 1);
        i_verify(CeilLog2(3), 2);
        i_verify(CeilLog2(4), 2);
        i_verify(CeilLog2(5), 3);
        i_verify(CeilLog2(6), 3);
        i_verify(CeilLog2(7), 3);
        i_verify(CeilLog2(8), 3);
        i_verify(CeilLog2(9), 4);
        i_verify(CeilLog2((1 <<< 30) - 1), 30);
    }

    @Test("ToffoliSimulator")
    operation test_parity_transform() : Unit {
        use qs = Qubit[10];
        let qi = LittleEndian(qs);

        within {
            qi_initΞ_i(qi, 0b0011101011L);
        } apply {
            parity_transform(qi!);
            qi_verify(qi, 0b0001011001L);
            Adjoint parity_transform(qi!);
            qi_verify(qi, 0b0011101011L);
        }

        within {
            qi_initΞ_i(qi, 0b1111111111L);
        } apply {
            parity_transform(qi!);
            qi_verify(qi, 0b0101010101L);
            Adjoint parity_transform(qi!);
            qi_verify(qi, 0b1111111111L);
        }

        within {
            qi_initΞ_i(qi, 0b1L);
        } apply {
            parity_transform(qi!);
            qi_verify(qi, 0b1111111111L);
            Adjoint parity_transform(qi!);
            qi_verify(qi, 0b1L);
        }
    }

    @Test("ToffoliSimulator")
    operation test_parity_transform_log_depth() : Unit {
        for n in [10, 15, 16, 17, 30, 50] {
            use qs = Qubit[n];
            let qi = LittleEndian(qs);
            for _ in 0..9 {
                let r = IntAsBigInt(DrawRandomInt(0, (1<<<n) - 1));
                within {
                    qi_initΞ_i(qi, r);
                } apply {
                    parity_transform(qi!);
                    let expected = qi_measure(qi);
                    Adjoint parity_transform(qi!);
                    parity_transform_log_depth(qi!);
                    qi_verify(qi, expected);
                    Adjoint parity_transform_log_depth(qi!);
                }
            }
        }
    }

    @Test("QuantumSimulator")
    @Test("ToffoliSimulator")
    operation test_qbs_initΞ_qb() : Unit {
        use qs = Qubit[10];
        let qi = LittleEndian(qs);
        within {
            qbs_initΞ_qb(qs[1...], qs[0]);
        } apply {
            qi_verify(qi, 0L);
        }
        qi_verify(qi, 0L);

        within {
            X(qs[0]);
            qbs_initΞ_qb(qs[1...], qs[0]);
        } apply {
            qi_verify(qi, (1L <<< 10) - 1L);
        }
        qi_verify(qi, 0L);
    }
}


==> anc/src/project.csproj <==
<Project Sdk="Microsoft.Quantum.Sdk/0.23.195983">

  <PropertyGroup>
    <OutputType>Library</OutputType>
    <TargetFramework>netcoreapp3.1</TargetFramework>
  </PropertyGroup>

  <ItemGroup>
    <PackageReference Include="Microsoft.Quantum.AutoSubstitution" Version="0.18.2107153439" IsQscReference="true" />
    <PackageReference Include="Microsoft.Quantum.Xunit" Version="0.23.195983" />
    <PackageReference Include="Microsoft.NET.Test.Sdk" Version="16.4.0" />
    <PackageReference Include="xunit" Version="2.4.1" />
    <PackageReference Include="xunit.runner.visualstudio" Version="2.4.1" />
    <DotNetCliToolReference Include="dotnet-xunit" Version="2.3.1" />
  </ItemGroup>
</Project>


==> anc/src/qubit.qs <==
namespace Impl {
    open Microsoft.Quantum.Arrays;
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Math;
    open Microsoft.Quantum.Random;
    open Microsoft.Quantum.Targeting;

    operation ResourcesEstimator_qb_verify(actual: Qubit, expected_value: Bool) : Unit is Adj {
        // Verification is just for debugging. Skip it when estimating resources.
    }
    @SubstitutableOnTarget("Impl.ResourcesEstimator_qb_verify", "ResourcesEstimator")
    operation qb_verify(actual: Qubit, expected_value: Bool) : Unit is Adj {
        body (...) {
            let actual_value = M(actual) == One;
            if actual_value != expected_value {
                fail $"qb_verify: {actual_value} != {expected_value}";
            }

            // HACK: workaround for compilation failing when perform substitution.
            // Having an explicit reference to the method seems to "make it really exist" somehow.
            let _ = Impl.ResourcesEstimator_qb_verify;
        }
        adjoint (...) {
            qb_verify(actual, expected_value);
        }
    }

    /// Initializes `target` to `v`.
    operation ToffoliSimulator_qb_initΞ_qb(target: Qubit, v: Qubit) : Unit is Adj {
        qb_verify(target, false);
        CNOT(v, target);
    }
    @SubstitutableOnTarget("Impl.ToffoliSimulator_qb_initΞ_qb", "ToffoliSimulator")
    operation qb_initΞ_qb(target: Qubit, v: Qubit) : Unit is Adj {
        body(...) {
            qb_verify(target, false);
            CNOT(v, target);
        }
        adjoint(...) {
            H(target);
            if M(target) == One {
                Z(v);
                X(target);
            }

            // HACK: workaround for compilation failing when perform substitution.
            // Having an explicit reference to the method seems to "make it really exist" somehow.
            let _ = Impl.ToffoliSimulator_qb_initΞ_qb;
        }
    }

    /// Initializes `target` to `a & b`.
    operation ToffoliSimulator_qb_initΞ_qb_and_qb(target: Qubit, a: Qubit, b: Qubit) : Unit is Adj {
        qb_verify(target, false);
        CCNOT(a, b, target);
    }
    @SubstitutableOnTarget("Impl.ToffoliSimulator_qb_initΞ_qb_and_qb", "ToffoliSimulator")
    operation qb_initΞ_qb_and_qb(target: Qubit, a: Qubit, b: Qubit) : Unit is Adj {
        body(...) {
            qb_verify(target, false);
            CCNOT(a, b, target);
        }
        adjoint(...) {
            H(target);
            if M(target) == One {
                CZ(a, b);
                X(target);
            }

            // HACK: workaround for compilation failing when perform substitution for toffoli sim.
            // Having an explicit reference to the method seems to "make it really exist" somehow.
            let _ = Impl.ToffoliSimulator_qb_initΞ_qb_and_qb;
        }
    }

    /// Initializes a qubit into the 1 state.
    /// Efficiently supports multiple controls.
    /// Workspace will be used for folding controls using temporary AND gates.
    /// Desired workspace is #controls - 2.
    operation qb_initΞ_1(target: Qubit, consumable_workspace: Qubit[]) : Unit is Adj + Ctl {
        body (...) {
            Controlled qb_initΞ_1([], (target, consumable_workspace));
        }
        controlled (cs, ...) {
            if Length(cs) > 2 {
                if Length(consumable_workspace) > 0 {
                    let a = consumable_workspace[0];
                    qb_initΞ_qb_and_qb(a, cs[0], cs[1]);
                    Controlled qb_initΞ_1(cs[2...] + [a], (target, consumable_workspace[1...]));
                } else {
                    use a = Qubit();
                    within {
                        qb_initΞ_qb_and_qb(a, cs[0], cs[1]);
                    } apply {
                        Controlled qb_initΞ_1(cs[2...] + [a], (target, consumable_workspace[1...]));
                    }
                }
            } elif Length(cs) == 2 {
                qb_initΞ_qb_and_qb(target, cs[0], cs[1]);
            } elif Length(cs) == 1 {
                qb_initΞ_qb(target, cs[0]);
            } else {
                qb_verify(target, false);
                X(target);
            }
        }
    }
}


==> anc/src/qubit.test.qs <==
namespace Test {
    open Impl;
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Diagnostics;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Random;

    @Test("QuantumSimulator")
    @Test("ToffoliSimulator")
    operation test_qb_initΞ_qb() : Unit {
        use a = Qubit();
        use b = Qubit();

        qb_initΞ_qb(b, a);
        qb_verify(a, false);
        qb_verify(b, false);

        Adjoint qb_initΞ_qb(b, a);
        qb_verify(a, false);
        qb_verify(b, false);

        X(a);
        qb_initΞ_qb(b, a);
        qb_verify(a, true);
        qb_verify(b, true);

        Adjoint qb_initΞ_qb(b, a);
        qb_verify(a, true);
        qb_verify(b, false);

        X(a);
    }

    @Test("QuantumSimulator")
    @Test("ToffoliSimulator")
    operation test_qb_initΞ_qb_and_qb() : Unit {
        use a = Qubit();
        use b = Qubit();
        use t = Qubit();

        qb_initΞ_qb_and_qb(t, a, b);
        qb_verify(a, false);
        qb_verify(b, false);
        qb_verify(t, false);
        Adjoint qb_initΞ_qb_and_qb(t, a, b);
        qb_verify(a, false);
        qb_verify(b, false);
        qb_verify(t, false);

        within {
            X(a);
        } apply {
            qb_initΞ_qb_and_qb(t, a, b);
            qb_verify(a, true);
            qb_verify(b, false);
            qb_verify(t, false);
            Adjoint qb_initΞ_qb_and_qb(t, a, b);
            qb_verify(a, true);
            qb_verify(b, false);
            qb_verify(t, false);
        }

        within {
            X(b);
        } apply {
            qb_initΞ_qb_and_qb(t, a, b);
            qb_verify(a, false);
            qb_verify(b, true);
            qb_verify(t, false);
            Adjoint qb_initΞ_qb_and_qb(t, a, b);
            qb_verify(a, false);
            qb_verify(b, true);
            qb_verify(t, false);
        }

        within {
            X(a);
            X(b);
        } apply {
            qb_initΞ_qb_and_qb(t, a, b);
            qb_verify(a, true);
            qb_verify(b, true);
            qb_verify(t, true);
            Adjoint qb_initΞ_qb_and_qb(t, a, b);
            qb_verify(a, true);
            qb_verify(b, true);
            qb_verify(t, false);
        }
    }


    @Test("QuantumSimulator")
    @Test("ToffoliSimulator")
    operation test_qb_initΞ_1() : Unit {
        use controls = Qubit[4];
        use t = Qubit();
        use workspace = Qubit[1];
        let c = LittleEndian(controls);

        qb_initΞ_1(t, workspace);
        qb_verify(t, true);
        Adjoint qb_initΞ_1(t, workspace);
        qb_verify(t, false);

        for k_helper in 0..15 {
            let k = IntAsBigInt(k_helper);
            within {
                qi_initΞ_i(c, k);
            } apply {
                Controlled qb_initΞ_1(controls, (t, workspace));
                qb_verify(t, k == 15L);
                qi_verify(c, k);
                Controlled Adjoint qb_initΞ_1(controls, (t, workspace));
                qb_verify(t, false);
                qi_verify(c, k);
            }
        }
    }
}


==> anc/src/quint.qs <==
namespace Impl {
    open Microsoft.Quantum.Arrays;
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Math;
    open Microsoft.Quantum.Random;
    open Microsoft.Quantum.Targeting;

    operation ResourcesEstimator_qi_verify(actual: LittleEndian, expected_value: BigInt) : Unit is Adj {
        // Verification is just for debugging. Skip it when estimating resources.
    }
    @SubstitutableOnTarget("Impl.ResourcesEstimator_qi_verify", "ResourcesEstimator")
    operation qi_verify(actual: LittleEndian, expected_value: BigInt) : Unit is Adj {
        body (...) {
            let actual_value = qi_measure(actual);
            if actual_value != expected_value {
                fail $"qi_verify: {actual_value} != {expected_value}";
            }

            // HACK: workaround for compilation failing when perform substitution.
            // Having an explicit reference to the method seems to "make it really exist" somehow.
            let _ = Impl.ResourcesEstimator_qi_verify;
        }
        adjoint (...) {
            qi_verify(actual, expected_value);
        }
    }

    /// Measures the value of a quantum integer.
    operation qi_measure(a: LittleEndian) : BigInt {
        mutable r = 0L;
        for k in Length(a!)-1..-1..0 {
            set r *= 2L;
            if M(a![k]) == One {
                set r += 1L;
            }
        }
        return r;
    }

    /// Discards the value of a quantum integer, re-initializing it to a specified value.
    operation qi_initΞ_i(target: LittleEndian, new_value: BigInt) : Unit is Adj {
        qi_verify(target, 0L);
        for k in 0..Length(target!)-1 {
            if (new_value >>> k) % 2L != 0L {
                X(target![k]);
            }
        }
    }

    /// Applies a bitflip to every qubit of a quantum integer.
    operation qi_invert(target: LittleEndian) : Unit is Adj + Ctl {
        for t in target! {
            X(t);
        }
    }

    /// Performs `t ^= v`.
    operation qi_xorΞ_qi(target: LittleEndian, mask: LittleEndian) : Unit is Adj + Ctl {
        for k in 0..Length(mask!)-1 {
            CNOT(mask![k], target![k]);
        }
    }

    /// Initializes `t := v != 0`.
    operation qb_initΞ_qi_nonzero(target: Qubit, control: LittleEndian) : Unit is Adj {
        within {
            qi_invert(control);
        } apply {
            Controlled qb_initΞ_1(control!, (target, []));
            X(target);
        }
    }

    /// Initializes `t := a == b`.
    operation qb_initΞ_qi_eq_qi(target: Qubit, a: LittleEndian, b: LittleEndian) : Unit is Adj + Ctl {
        body (...) {
            Controlled qb_initΞ_qi_eq_qi([], (target, a, b));
        }
        controlled (cs, ...) {
            within {
                qi_xorΞ_qi(b, a);
                qi_invert(b);
            } apply {
                Controlled qb_initΞ_1(cs + b!, (target, []));
            }
        }
    }

    /// Performs `a, b = b, a`.
    operation qi_swapfor_qi(x: LittleEndian, y: LittleEndian) : Unit is Adj + Ctl {
        for k in 0..Length(x!)-1 {
            SWAP(x![k], y![k]);
        }
    }
}


==> anc/src/quint.test.qs <==
namespace Test {
    
    open Impl;
    open Microsoft.Quantum.Arithmetic;
    open Microsoft.Quantum.Bitwise;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Convert;
    open Microsoft.Quantum.Diagnostics;
    open Microsoft.Quantum.Intrinsic;
    open Microsoft.Quantum.Random;

    @Test("ToffoliSimulator")
    operation test_qi_invert() : Unit {
        use data = Qubit[10];
        let quint = LittleEndian(data);
        qi_initΞ_i(quint, 41L);

        qi_invert(quint);
        qi_verify(quint, 1023L - 41L);

        qi_invert(quint);
        qi_verify(quint, 41L);

        Adjoint qi_initΞ_i(quint, 41L);
    }
}

